ReMOTS: Self-Supervised Refining Multi-Object Tracking and Segmentation

We aim to improve the performance of Multiple Object Tracking and Segmentation (MOTS) by refinement. However, it remains challenging for refining MOTS results, which could be attributed to that appearance features are not adapted to target videos and it is also difficult to find proper thresholds to discriminate them. To tackle this issue, we propose a self-supervised refining MOTS (i.e., ReMOTS) framework. ReMOTS mainly takes four steps to refine MOTS results from the data association perspective. (1) Training the appearance encoder using predicted masks. (2) Associating observations across adjacent frames to form short-term tracklets. (3) Training the appearance encoder using short-term tracklets as reliable pseudo labels. (4) Merging short-term tracklets to long-term tracklets utilizing adopted appearance features and thresholds that are automatically obtained from statistical information. Using ReMOTS, we reached the $1^{st}$ place on CVPR 2020 MOTS Challenge 1, with an sMOTSA score of $69.9$.

==> pixel_nms.py <==
import numpy as np

def pixel_iom(target,prediction):
    """
    Inputs:
        target: binary mask, array([H,W])
        prediction: binary mask, array([H,W])
    Outputs:
        iom_score: float  
    """
    intersection = np.logical_and(target, prediction)
    min_area = min(np.sum(target),np.sum(prediction))
    iom_score = np.sum(intersection) / min_area
    return iom_score

def pixel_iou(target,prediction):
    """
    Inputs:
        target: binary mask, array([H,W])
        prediction: list of binary mask, array([H,W])
    Outputs:
        iou_score: float  
    """
    intersection = np.logical_and(target, prediction)
    union = np.logical_or(target, prediction)
    iou_score = np.sum(intersection) / np.sum(union)
    return iou_score


def pixel_nms(masks, scores, confident_thred=0.4, overlap_thred=0.5):
    """
    Inputs:
        masks: binary mask, array([N,H,W])
        scores: float array([N])
    Outputs:
        delete_index: alist of index to be deleted, array([N_keep])  
    """    
    N = len(masks)
    delete_index = []
    for i in range(N-1):
        if scores[i]<confident_thred or np.sum(masks[i])==0:
            delete_index.append(i)
            continue
        for j in range(i+1,N):
            if scores[j]<confident_thred or np.sum(masks[j])==0:
                delete_index.append(j)
                continue
            iom = pixel_iom(masks[i],masks[j])
            if iom>overlap_thred:
                if scores[i]>scores[j]:
                    delete_index.append(j)
                else:
                    delete_index.append(i)
    return set(delete_index)
        
